Adaptive Feature Alignment for Adversarial Training

Recent studies reveal that Convolutional Neural Networks (CNNs) are typically vulnerable to adversarial attacks, which pose a threat to security-sensitive applications. Many adversarial defense methods improve robustness at the cost of accuracy, raising the contradiction between standard and adversarial accuracies. In this paper, we observe an interesting phenomenon that feature statistics change monotonically and smoothly w.r.t the rising of attacking strength. Based on this observation, we propose the adaptive feature alignment (AFA) to generate features of arbitrary attacking strengths. Our method is trained to automatically align features of arbitrary attacking strength. This is done by predicting a fusing weight in a dual-BN architecture. Unlike previous works that need to either retrain the model or manually tune a hyper-parameters for different attacking strengths, our method can deal with arbitrary attacking strengths with a single model without introducing any hyper-parameter. Importantly, our method improves the model robustness against adversarial samples without incurring much loss in standard accuracy. Experiments on CIFAR-10, SVHN, and tiny-ImageNet datasets demonstrate that our method outperforms the state-of-the-art under a wide range of attacking strengths.

==> clean.sh <==
rm -rf output
rm *.log
rm *.pdf
rm *.dvi
rm *.bbl
rm *.brf
rm *.out
rm *.aux
rm *.blg
rm *.gz


==> figures/attacking_strength-vs-lambda.py <==
import numpy as np
import matplotlib.pyplot as plt

data=np.load('cifar10_resnet34.npy')

data = data[np.arange(0,1000,2), :]

print(data.shape)

X=data[:,0]
Y=data[:,1]
plt.scatter(X,Y,s=20,c="green")
# plt.xlabel("attacking strength ($\epsilon$)", fontsize=12)
plt.xticks([])
plt.ylabel("Fusing weight ($W_1$)", fontsize=12)
plt.gca().spines['top'].set_visible(False)
plt.gca().spines['right'].set_visible(False)

plt.gca().set_aspect(4.5)
plt.tight_layout()


plt.savefig('epsilon-vs-lambda.pdf')
plt.show()

==> figures/bar_plot_feature_mean_var.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from os.path import dirname, abspath, join
fig_dir = abspath(dirname(__file__))

data = np.load("9BN_analyze_feature_domain_means/block1_eps0_analyze5bn0_means.npy")

channel_id = 0


fig, ax = plt.subplots(3,3, figsize=(30 ,15))
for channel in range(9):
    for eps in range(9):
        mean = np.load("9BN_analyze_feature_domain_means/block1_eps%d_analyze5bn0_means.npy" % eps)
        var = np.load("9BN_analyze_feature_domain_vars/block1_eps%d_analyze5bn0_vars.npy" % eps)
        mean = mean[:,channel].mean()
        var = var[:,channel].mean()

        col, row = channel//3, channel%3
        ax[col, row].errorbar(eps, mean, var, marker='o', elinewidth=5, capsize=10, capthick=0.5,color="green")

        if col == 2:
            ax[col, row].set_xticks(np.arange(9))
            ax[col, row].set_xticklabels(np.arange(9), fontsize=30)
            # ax[col, row].set_xlabel("attacking intension")
        else:
            ax[col, row].set_xticklabels([])
        ax[col, row].set_yticks([])
        ax[col, row].set_title("channel: #%d"%channel, fontsize=30)
plt.subplots_adjust(wspace=10, hspace=10)
plt.tight_layout(h_pad=2, w_pad=10)
plt.savefig(join(fig_dir, "obervation_and_method/mean_var_of_1BN.pdf"))

==> figures/performance_vs_epsilon.py <==
import numpy as np
import matplotlib, sys
import matplotlib.pyplot as plt
import matplotlib.colors as colors
from os.path import dirname, abspath, join
fig_dir = abspath(dirname(__file__))

cnames = list(colors.cnames.keys())

cifar_data = dict({
    "clean_train": np.array([95.22, 30.45, 3.02, 0.01, 0.00]),
    "PGD": np.array([86.91, 81.52, 78.54, 68.84, 46.23]),
    "TRADES": np.array([83.22, 80.53, 77.57, 71.32, 53.83]),
    "IAT": np.array([92.87, 88.34, 84.36, 73.47, 46.16]),
    "MART": np.array([83.62, 81.01, 78.16, 72.27, 55.28]),
    "MART+our": np.array([95.91, 84.33, 84.15, 73.50, 56.05]),
})

svhn_data = dict({
    "Vanilla": np.array([96.51, 73.70, 39.07, 6.53, 0.23]),
    "PGD-AT": np.array([92.97, 83.73, 77.38, 68.26, 46.54]),
    "TRADES": np.array([85.26, 81.84, 77.60, 70.93, 53.19]),
    "IAT": np.array([95.90, 83.27, 78.18, 63.50, 40.51]),
    "MART+ours": np.array([96.96, 93.53, 88.45, 78.37, 58.74]),
    "MART": np.array([82.53, 75.37, 65.50, 58.86, 58.23]),
})
colors = ["deeppink", "blueviolet", "darkorange", "firebrick", "forestgreen", "lightcoral"]
linestyles = ["solid", 'dashed', 'dashdot', 'dotted', (0,(1,10))]
markers = [".", "D", "o", "v", "^", "<", "2", "1"]
data = svhn_data

ax = plt.gca()

for idx, (k, v) in enumerate(data.items()):
    print(k, v)

    if idx == 3:
        print("???")
        lw = 3
    else:
        lw = 2
    ax.plot(v, linewidth=lw, marker=markers[idx], markersize=12, color=colors[idx])
    # ax.plot(v, marker="o", color=colors[idx])

ax.spines['top'].set_linewidth(2)
ax.spines['right'].set_linewidth(2)
ax.spines['bottom'].set_linewidth(2)
ax.spines['left'].set_linewidth(2)

ax.set_xlabel("Attacking strength $\epsilon$", fontsize=16)
ax.set_ylabel("Accuracy", fontsize=16)
ax.set_xticks(np.arange(0,5))
ax.set_xticks(np.arange(0,4, 0.5), minor=True) 
ax.set_xticklabels([0,1,2,4,8], fontsize=18)
ax.set_yticklabels([40,50,60,70,80,90,100], fontsize=18)
ax.grid(False)
#ax.grid(which='minor', alpha=0.2, linestyle='dotted', linewidth=2, color='black')
#ax.grid(which='major', alpha=0.3, linestyle='dotted', linewidth=2, color='black')

ax.set_ylim([40,100])

plt.legend(data.keys(), fontsize=16, loc="lower left")
plt.tight_layout()
plt.savefig(join(fig_dir, "performance_vs_epsilon.pdf"))
plt.show()
plt.cla()

sys.exit()

ax = plt.gca()
baseline = data["vanilla"]
for idx, (k, v) in enumerate(data.items()):
    if idx == 0:
        continue
    ax.plot(v-baseline, lw=2)

ax.spines['top'].set_linewidth(2)
ax.spines['right'].set_linewidth(2)
ax.spines['bottom'].set_linewidth(2)
ax.spines['left'].set_linewidth(2)
ax.set_xlabel("Attacking strength $\epsilon$", fontsize=16)
ax.set_ylabel("Accuracy gain compared to the baseline", fontsize=16)
ax.set_xticks(np.arange(0,5))
ax.set_xticks(np.arange(0,4, 0.5), minor=True) 
ax.set_xticklabels([0,1,2,4,8])
ax.grid(which='minor', alpha=0.3, linestyle='dotted', linewidth=2, color='black')
ax.grid(which='major', alpha=1, linestyle='dotted', linewidth=2, color='black')

plt.legend(list(data.keys())[1:], fontsize=14, loc="lower left")
plt.savefig(join(fig_dir, "performance_vs_epsilon_delta.pdf"))

plt.show()

==> updatex.sh <==
set -ex
git add cvpr21defense.tex cvpr21defense.bib supplementary.tex ijcai21.tex
git commit -m 'update'
git pull
git push


